Measurable obstructions for unmeasurable colourings

Due to the availability of powerful analytic techniques, vastly superior lower bounds are known for the measurable chromatic number of Euclidean spaces compared to their ordinary chromatic number. Indeed, even the breakthrough lower bound of 5 for the famous Hadwiger-Nelson problem lagged over 35 years behind that of the measurable setting. This raises the fundamental question of whether the measurable and ordinary chromatic number of Euclidean spaces differ as conjectured by Sz\'ekely in 1984. Our main result is that $\overline\alpha(\mathbb{R}^4)=m_1(\mathbb{R}^4)$ and $\chi(\mathbb{R}^4)=\chi^{(m)}(\mathbb{R}^4)$, and for $d\ge5$ that \[ \overline\alpha(\mathbb{Q}^d) = \overline\alpha(\mathbb{R}^d)=m_1(\mathbb{R}^d) \qquad\text{and}\qquad \chi(\mathbb{Q}^d) = \chi(\mathbb{R}^d)=\chi^{(m)}(\mathbb{R}^d). \] Our theorem also holds for multiple forbidden distances $D=\{d_1,\ldots,d_t\}$ provided that $d_1^2,\ldots,d_t^2 \in \mathbb{Q}$. As a consequence, we immediately lift numerous measurable chromatic number results into the ordinary setting. We also take the opportunity to further optimize the new bounds. For multiple distances, Erd\H{o}s asked whether the chromatic number of $\mathbb{R}^d$ with up to $k$ forbidden distances $D$ grows exponentially in $k$. By a theorem of Bukh, we obtain for $d \ge 4$ that \[ \sup_{|D|=k}\chi_D(\mathbb{R}^d) \ge m_1(\mathbb{R}^d)^{-k}. \] Making progress on another problem of Erd\H{o}s, we prove that \[ (2+o(1))^d \le \chi(\mathbb{R}^d) \le \left(\frac{3\sqrt{3}}{4}+o(1)\right)^d. \] We also vastly improve the lower bounds for $\chi(\mathbb{R}^d)$ for small $d\ge4$. We expect that our techniques could be developed much further. This includes the possibility of extending our main theorem that $\chi(\mathbb{R}^d)=\chi^{(m)}(\mathbb{R}^d)$ for $d\ge 4$ to $d=3$ or possibly even to $d=2$ to tackle the Hadwiger-Nelson problem.

==> verify_section9_derivatives.py <==
"""Globally verify radial-derivative certificates in dimensions 5 through 24.

Pure Python 3; no third-party packages are needed. Run:
    python verify_section9_derivatives.py
    python verify_section9_derivatives.py 6 8 10

Keep section9_derivative_certificates.json in the same directory as this program.

Every coefficient and B is an exact rational decimal. The proof uses
nu=d/2-1, scale=nu, and
    h_k(s)=Gamma(nu+1)*2**nu*s**(k-nu)*J_(nu+k)(s)/scale**k.
The certificate is H(s)=sum_k c[k]*h_k(s), with c[0]=1.
In the paper's Fourier convention, h_0(s)=Omega_d(s/(2*pi)).
Compact approximation of an independent set, periodization, and smoothing
make the radial autocorrelation identically zero near radius 1. Applying
(r**(-1)*d/dr)**k gives sum a_m*h_k(s_m)=0. Therefore H>=-B implies
m_1(R**d)<=B/(1+B), and chi_m(R**d)>=ceil(1+1/B).

Verification covers all frequencies:
* [0,1]: Omega_d(s/(2*pi))>=1-s**2/(2*d), and |Omega_(d+2k)|<=1.
* [1,T]: directed Decimal bounds for the normalized Bessel series, exact
  rational derivative coefficients, and degree-six Taylor bounds with an
  exact rational bound for the seventh derivative. Adaptive bisection
  covers every interval; values on a grid are never used as proof.
* [T,infinity): for a>=1/2 and s>sqrt(a*a-1/4),
      |J_a(s)| <= sqrt(2*s/(pi*(s*s-a*a+1/4))).
  Indeed y=sqrt(s)*J_a(s) satisfies y''+q*y=0, q=1-(a*a-1/4)/s**2;
  E=y'**2+q*y**2 increases to 2/pi, so q*y**2<=2/pi. Each tail term
  is decreasing or has a bounded limiting amplitude for the allowed k.
  Rational square-root upper bounds and a rational lower bound for pi
  certify the complete tail in even dimensions. In odd dimensions the
  exact half-integer sine/cosine representation gives a rational polynomial
  in 1/s^2 for the squared amplitude. Its Bernstein coefficients bound the
  entire tail, including any nonzero limiting oscillation amplitude.

Bessel series/derivative/asymptotic facts:
  https://dlmf.nist.gov/10.2
  https://dlmf.nist.gov/10.6#E6
  https://dlmf.nist.gov/10.14#E1
  https://dlmf.nist.gov/10.17#E3
  https://dlmf.nist.gov/10.17#E9

This verifies measurable bounds. Ordinary chromatic bounds require a
separate transfer theorem; that theorem is not audited here. The base-2
asymptotic construction is proved in Section 8 of the accompanying paper, not
by this finite-dimensional verifier. No asymptotic base above 2 is claimed.

All mathematical comparisons use interval or rational arithmetic. Only
human-readable summary values and elapsed times use floating point.
"""

import decimal, math, json, time
from pathlib import Path
from decimal import Decimal as D
from fractions import Fraction as F

CERTIFICATES = {}

PREC=180
DOWN=decimal.Context(prec=PREC,rounding=decimal.ROUND_FLOOR)
UP=decimal.Context(prec=PREC,rounding=decimal.ROUND_CEILING)
decimal.getcontext().prec=PREC

def interval_bessel_normalized(s,nu,m,scale):
    # h_m = s^(2m)/[(2 scale)^m (nu+1)_m] * 0F1(nu+m+1;-s^2/4).
    z=s*s/4
    assert F(z) == F(s)**2/4, "center must be exactly represented"
    lo=hi=D(1); tlo=thi=D(1)
    j=0
    while True:
        j+=1
        den=D(j)*(nu+D(m+j))
        tlo=DOWN.divide(DOWN.multiply(tlo,z),den)
        thi=UP.divide(UP.multiply(thi,z),den)
        if j%2:
            lo=DOWN.subtract(lo,thi); hi=UP.subtract(hi,tlo)
        else:
            lo=DOWN.add(lo,tlo); hi=UP.add(hi,thi)
        if den>z and thi<D('1e-65'):
            # The remaining alternating tail is bounded by the next term.
            nxt=UP.divide(UP.multiply(thi,z),D(j+1)*(nu+D(m+j+1)))
            lo=DOWN.subtract(lo,nxt); hi=UP.add(hi,nxt)
            break
        if j>3000: raise ArithmeticError('series failed')
    blo=bhi=D(1)
    for k in range(1,m+1):
        blo=DOWN.divide(DOWN.multiply(blo,s*s),2*scale*(nu+D(k)))
        bhi=UP.divide(UP.multiply(bhi,s*s),2*scale*(nu+D(k)))
    vals=[DOWN.multiply(a,b) for a in [lo,hi] for b in [blo,bhi]]
    vals_hi=[UP.multiply(a,b) for a in [lo,hi] for b in [blo,bhi]]
    return min(vals),max(vals_hi)

def derivative_weights(k,r):
    a=[1]
    for n in range(r):
        b=[0]*(len(a)+1)
        for j,v in enumerate(a):
            b[j]+=(2*(k+j)-n)*v
            b[j+1]-=v
        a=b
    return a

def polynomial_add(a,b):
    result=[F(0)]*max(len(a),len(b))
    for j,v in enumerate(a):result[j]+=v
    for j,v in enumerate(b):result[j]+=v
    return result

def polynomial_square(a):
    result=[F(0)]*(2*len(a)-1)
    for i,v in enumerate(a):
        for j,w in enumerate(a):result[i+j]+=v*w
    return result

def odd_amplitude_squared(nu,scale,c):
    # J_(ell+1/2)(s)=sqrt(2/(pi*s))*(p_ell(1/s)*sin(s)
    #                                             +q_ell(1/s)*cos(s)).
    # p_0=1, q_0=0; p_1=x, q_1=-1; subsequent orders follow
    # the exact three-term Bessel recurrence.
    n=int(F(nu)-F(1,2)); K=len(c)-1
    p=[[F(1)],[F(0),F(1)]]
    q=[[F(0)],[F(-1)]]
    for ell in range(1,n+K):
        for rows in [p,q]:
            shifted=[F(0)]+[(2*ell+1)*v for v in rows[-1]]
            rows.append(polynomial_add(shifted,[-v for v in rows[-2]]))
    C=math.prod(range(1,2*n+2,2))
    sin_poly=cos_poly=[F(0)]
    for k,ck in enumerate(c):
        a=F(ck)*C/F(scale)**k;shift=n+1-k
        assert shift>=0
        sin_poly=polynomial_add(sin_poly,[F(0)]*shift+[a*v for v in p[n+k]])
        cos_poly=polynomial_add(cos_poly,[F(0)]*shift+[a*v for v in q[n+k]])
    squared=polynomial_add(polynomial_square(sin_poly),polynomial_square(cos_poly))
    assert all(v==0 for v in squared[1::2])
    result=squared[::2]
    while len(result)>1 and result[-1]==0:result.pop()
    return result

def polynomial_upper_on_zero_to(a,U):
    # x=U*t, 0<=t<=1. Conversion from powers to Bernstein basis:
    # beta_i=sum_(j<=i) a_j*U^j*binom(i,j)/binom(n,j).
    # The nonnegative Bernstein basis sums to one, so the largest
    # coefficient bounds the polynomial on the complete interval.
    n=len(a)-1
    powers=[v*U**j/F(math.comb(n,j)) for j,v in enumerate(a)]
    return max(sum(powers[j]*math.comb(i,j) for j in range(i+1)) for i in range(n+1))

def evaluate_jet(s,nu,scale,c,order=6):
    vals=[interval_bessel_normalized(s,nu,m,scale) for m in range(len(c)+order)]
    out=[]
    for r in range(order+1):
        coeff=[F(0)]*(len(c)+order)
        for k,ck in enumerate(c):
            for j,a in enumerate(derivative_weights(k,r)):
                coeff[k+j]+=F(ck)*a*F(scale)**j/F(s)**r
        lo=hi=D(0)
        for a,(vl,vh) in zip(coeff,vals):
            al=DOWN.divide(D(a.numerator),D(a.denominator))
            ah=UP.divide(D(a.numerator),D(a.denominator))
            lo=DOWN.add(lo,min(DOWN.multiply(x,y) for x in [al,ah] for y in [vl,vh]))
            hi=UP.add(hi,max(UP.multiply(x,y) for x in [al,ah] for y in [vl,vh]))
        out.append((lo,hi))
    return out

def verify(d):
    certificate = CERTIFICATES[d]
    B = certificate["B"]
    T = certificate["T"]
    nu=D(d)/2-1; scale=max(nu,D(1))
    # The stored decimal coefficients are exact rational numbers.
    c=[D(x) for x in certificate["c"]]
    assert F(c[0])==1
    B=D(str(B))
    # A lower rational bound for pi, used only where pi does not cancel.
    pi_lower=F('3.14159265358979')
    def atan_bounds(x):
        partial=sum((-1)**j*x**(2*j+1)/(2*j+1) for j in range(30))
        following=x**61/61
        return partial,partial+following
    a,b=atan_bounds(F(1,5));u,v=atan_bounds(F(1,239))
    # Machin's identity: pi=16*atan(1/5)-4*atan(1/239).
    assert pi_lower < 16*a-4*v and 16*b-4*u < F(22,7)
    if nu==int(nu):
        C_squared_over_pi=F((math.factorial(int(nu))*2**int(nu))**2)/pi_lower
    else:
        n=int(F(nu)-F(1,2))
        ratio=F(math.factorial(2*n+2),4**(n+1)*math.factorial(n+1))
        C_squared_over_pi=ratio*ratio*2**(2*n+1)
    def sqrt_upper(x,digits=60):
        q=10**digits
        return F(math.isqrt(x.numerator*q*q//x.denominator)+1,q)
    def tail(s):
        s=F(s)
        total=F(0)
        for k,ck in enumerate(c):
            sq=F(ck)**2*C_squared_over_pi*F(scale)**(-2*k)*s**int(2*k-2*nu)*2*s/(s*s-(F(nu)+k)**2+F(1,4))
            if sq:total+=sqrt_upper(sq)
        return total
    assert len(c)-1 <= nu+D("0.5")
    assert F(T)**2 > (F(nu)+len(c)-1)**2-F(1,4)
    if d%2:
        polynomial=odd_amplitude_squared(nu,scale,c)
        assert polynomial[0]<F(B)**2, 'limiting amplitude exceeds B'
        while polynomial_upper_on_zero_to(polynomial,F(1,T*T))>F(B)**2:
            T+=10
            if T>1000:raise ArithmeticError('tail needs more than 1000')
        tail_bound=sqrt_upper(polynomial_upper_on_zero_to(polynomial,F(1,T*T)))
    else:
        while tail(T)>F(B):
            T+=10
            if T>1000:raise ArithmeticError("increase precision for such a long interval")
        tail_bound=tail(T)

    # Precision must also absorb cancellation of order exp(T) in the
    # alternating series. The chosen precision comfortably exceeds it.
    global PREC, DOWN, UP
    PREC=max(180,math.ceil(T*0.45)+100)
    DOWN=decimal.Context(prec=PREC,rounding=decimal.ROUND_FLOOR)
    UP=decimal.Context(prec=PREC,rounding=decimal.ROUND_CEILING)
    decimal.getcontext().prec=PREC
    # [0,1] follows directly from cos(u)>=1-u^2/2 and |Omega|<=1.
    beta=[F(1)]
    for k in range(1,len(c)+7): beta.append(beta[-1]/(2*F(scale)*(F(nu)+k)))
    low_zero=1-F(1,2*d)-sum(abs(F(ck))*beta[k] for k,ck in enumerate(c) if k)
    assert low_zero>0
    def seventh_bound(a,b):
        # C=Gamma(nu+1)*2^nu in h_m=C*s^(m-nu)/scale^m*J_(nu+m).
        # For half-integer nu, C^2/pi is rational; pi<22/7 gives an
        # exact rational square-root upper bound for C as well.
        if nu==int(nu): C=F(math.factorial(int(nu))*2**int(nu))
        else:C=sqrt_upper(C_squared_over_pi*F(22,7))
        total=F(0)
        for k,ck in enumerate(c):
            for j,w in enumerate(derivative_weights(k,7)):
                m=k+j
                # |J|<=1 plus |Omega|<=1, valid independently of oscillation.
                p1=math.ceil(m-nu-7)
                u1=C*F(scale)**(-m)*max(F(a)**p1,F(b)**p1)
                p2=2*m-7
                u2=beta[m]*max(F(a)**p2,F(b)**p2)
                total+=abs(F(ck)*w)*F(scale)**j*min(u1,u2)
        return total
    stack=[(D(1),D(T))]
    passed=0; evaluations=0; margin=F(1); worst=None
    started=time.time()
    while stack:
        a,b=stack.pop(); mid=(a+b)/2; h=(b-a)/2
        assert F(mid)==(F(a)+F(b))/2 and F(h)==(F(b)-F(a))/2
        jet=evaluate_jet(mid,nu,scale,c); evaluations+=1
        # Lower bound quadratic Taylor polynomial by locating its vertex.
        hf=F(h)
        f0=F(jet[0][0])
        f1=F(max(abs(jet[1][0]),abs(jet[1][1])))
        f2lo=F(jet[2][0])
        if f2lo>0:
            t=min(hf,f1/f2lo)
            lower=f0-f1*t+f2lo*t*t/2
        else:
            lower=f0-f1*hf+f2lo*hf*hf/2
        for r in range(3,7):
            lower-=F(max(abs(jet[r][0]),abs(jet[r][1])))*hf**r/math.factorial(r)
        lower-=seventh_bound(a,b)*hf**7/math.factorial(7)
        if lower>=-F(B):
            passed+=1
            if lower+F(B)<margin:margin=lower+F(B);worst=(str(a),str(b))
        else:
            if h<D('1e-8'):raise ArithmeticError((d,'failed',a,b,lower,B))
            stack.append((mid,b)); stack.append((a,mid))
    density=F(B)/(1+F(B)); chromatic=1+1/F(B)
    chi=-(-chromatic.numerator//chromatic.denominator)
    if 'density_upper_display' in certificate:
        display=F(certificate['density_upper_display'])
        assert display>=density
        inv=1/display
        assert -(-inv.numerator//inv.denominator)==chi==certificate['chi_lower']
    out={'d':d,'B':str(B),'density_upper_exact':str(density),'density_upper_approx':float(density),'chi_lower':-(-chromatic.numerator//chromatic.denominator),
         'T':T,'tail_upper':float(tail_bound),'c':[str(x) for x in c],
         'precision':PREC,'tail_method':'exact_trigonometric_amplitude' if d%2 else 'Bessel_energy',
         'intervals':passed,'evaluations':evaluations,'min_margin':float(margin),'worst_interval':worst,'seconds':time.time()-started}
    print(json.dumps(out),flush=True)
    return out

if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("dimensions", nargs="*", type=int, help="Default: all 20 dimensions")
    args = parser.parse_args()
    source=json.loads(Path(__file__).with_name('section9_derivative_certificates.json').read_text())
    CERTIFICATES={int(d):v for d,v in source['certificates'].items()}
    dimensions = args.dimensions or list(CERTIFICATES)
    for d in dimensions:
        if d not in CERTIFICATES:
            parser.error(f"supported dimensions: {list(CERTIFICATES)}")
        verify(d)

